Dielectron production from $\sqrt{s_{NN}}$ = 200 GeV Au + Au collisions at STAR

We present the first STAR dielectron measurement in 200 GeV Au + Au collisions. Results are compared to hadron decay cocktail to search for vector meson in-medium modification in low mass region and quark gluon plasma thermal radiation in the intermediate mass region. The transverse mass slope parameters in the intermediate mass region is also discussed.

==> pdfLax.sh <==
#!/bin/bash -f
echo $1 $2
pdflatex $1.tex
pdflatex $1.tex

